Open source Matrix Product States: Opening ways to simulate entangled many-body quantum systems in one dimension

Numerical simulations are a powerful tool to study quantum systems beyond exactly solvable systems lacking an analytic expression. For one-dimensional entangled quantum systems, tensor network methods, amongst them Matrix Product States (MPSs), have attracted interest from different fields of quantum physics ranging from solid state systems to quantum simulators and quantum computing. Our open source MPS code provides the community with a toolset to analyze the statics and dynamics of one-dimensional quantum systems. Here, we present our open source library, Open Source Matrix Product States (OSMPS), of MPS methods implemented in Python and Fortran2003. The library includes tools for ground state calculation and excited states via the variational ansatz. We also support ground states for infinite systems with translational invariance. Dynamics are simulated with different algorithms, including three algorithms with support for long-range interactions. Convenient features include built-in support for fermionic systems and number conservation with rotational $\mathcal{U}(1)$ and discrete $\mathbb{Z}_2$ symmetries for finite systems, as well as data parallelism with MPI. We explain the principles and techniques used in this library along with examples of how to efficiently use the general interfaces to analyze the Ising and Bose-Hubbard models. This description includes the preparation of simulations as well as dispatching and post-processing of them.

==> code/01_Ising.py <==
import MPSPyLib as mps
import numpy as np
import sys
import os
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d.axes3d import Axes3D
from matplotlib import cm
from scipy.optimize import curve_fit
from copy import deepcopy


def main(PostProcess):
    """
    Main method running simulation for the following
    plots in the OSMPS paper:

    1) Bond entropy of the Ising model as function of
       the external field and the system size (see
       Figure 2).
       
    2) Finite size scaling to find the critical value
       in the thermodynamic limit (see Figure 4).
    3) The scaling of resources in Figures 16(c) and
       (d).

    **Arguments**

    PostProcess : Boolean (here)
        When PostProcess is ``True``, then data for
        the level is evaluated. Otherwise simulation
        is executed (with MPI). In order to pass
        arguments on the command line use ``T`` for
        ``True`` and ``F`` for ``False``.
    """
    # Build spin operators
    # --------------------

    # These are rotated Pauli operators to obtain a
    # diagonal generator for Z2
    Operators = mps.BuildSpinOperators(spin=0.5)
    Operators['sx'] = 2 * Operators['sz']
    Operators['sz'] = - (Operators['splus']
                         + Operators['sminus'])
    Operators['gen'] = np.array([[0, 0], [0, 1.]])

    # Define Hamiltonian / system settings
    # ------------------------------------

    H = mps.MPO(Operators)
    H.AddMPOTerm('bond', ['sz','sz'], hparam='J',
                 weight=-1.0)
    H.AddMPOTerm('site', 'sx', hparam='g',
                 weight=-1.0)

    # overall energy
    J = 1.0

    # Choose length of the systems for equal spacing
    # in log-plot (reverse order to submit long
    # simulations first)
    nl = 30
    Llist = list(map(int, 10**(np.linspace(0.65, 3.30103, nl))))[::-1]

    # Grid of the external field 
    ng = 51
    glist = np.linspace(0.5, 1.5, ng)

    # Define Observables
    # ------------------

    # Initialize instance of observable class and
    # add local observable
    myObservables = mps.Observables(Operators)
    myObservables.AddObservable('site', 'sz', 'z')

    # add correlation functions
    myObservables.AddObservable('corr', ['sz','sz'],
                                'zz')

    # Specify convergence parameters
    # ------------------------------

    nc = 2
    conv = mps.MPSConvParam(max_bond_dimension=40,
                            variance_tol=1e-10,
                            local_tol=1e-10,
                            max_num_sweeps=4)
    modparam = ['max_bond_dimension', 'max_num_sweeps']
    conv.AddModifiedConvergenceParameters(0, modparam,
                                          [80, 4])

    # Create list of simulations
    # --------------------------

    params = []

    for jj in range(nl):
        ll = Llist[jj]

        for gg in glist:

            params.append({
                    'simtype' : 'Finite',
                    # Filenames and directories
                    'job_ID' : 'sim_01_ising_z2_',
                    'unique_ID' : '_L%04d'%ll \
                                  + '_g%3.6F'%gg,
                    'Write_Directory' : 'TMP_01_ISING/',
                    'Output_Directory' : 'OUTPUTS_01_ISING/',
                    # System size and Hamiltonian
                    # parameters
                    'L' : ll,
                    'J' : J,
                    'g' : gg,
                    # Other parameters
                    'MPSConvergenceParameters' : conv,
                    'MPSObservables' : myObservables,
                    # For error calculation (gap)
                    'n_excited_states' : 1,
                    'eMPSConvergenceParameters' : conv,
                    'logfile' : True,
                    'verbose' : 1,
                    # Z2 symmetry
                    'Discrete_generators' : ['gen'],
                    'Discrete_quantum_numbers' : [0]
                })

    if(not PostProcess):
        # Run simulations
        # ---------------

        hpcdic = {'queueing' : 'slurm',
                  'partition' : 'lcarr',
                  'time' : '143:59:59',
                  'nodes' : ['062', '063', '064'],
                  'ThisFileName' : '01_Ising.py',
                  'mpi' : 'srun'}

        # Generate sbatch script for CSM cluster
        MainFiles = mps.WriteMPSParallelFiles(
            params, Operators, H, hpcdic,
            PostProcess=PostProcess)

        return

    # Evaluation of the simulations
    # =============================

    base = 'OUTPUTS_01_ISING/'

    if(os.path.isfile(base + "01_Ising_BondEntropy.npy")):
        # Read from previous PostProcess
        bond_entropy = np.load(base + "01_Ising_BondEntropy.npy")
        err_bentropy = np.load(base + "01_Ising_BondEntropyError.npy")
        converged = np.load(base + "01_Ising_converged.npy")
        variance = np.load(base + "01_Ising_variance.npy")
        runtimes = np.load(base + "01_Ising_runtimes.npy")
        filesize = np.load(base + "01_Ising_filesize.npy")
        bonddim2 = np.load(base + "01_Ising_bonddim2.npy")
    else:
        # Read from Fortran output
        MainFiles = mps.WriteFiles(params, Operators, H,
                                   PostProcess=True)
        Outputs = mps.ReadStaticObservables(params)

        # Create array for values of bond entropy
        bond_entropy = np.zeros((nl, ng, nc), dtype=float)
        err_bentropy = np.zeros((nl, ng, nc), dtype=float)
        converged = np.zeros((nl, ng, nc))
        variance = np.zeros((nl, ng, nc))
        runtimes = np.zeros((nl, ng, nc))
        filesize = np.zeros((nl, ng))
        bonddim2 = np.zeros((nl, ng))

        # Get mapping from simulation to hashes
        hdic = read_hashes(params[0])

        # index for Outputs-list
        idx = 0

        # Looping over the results
        for ii in range(nl):
            for jj in range(ng):
                # idx     : ground state, convergence parameters 0
                # idx + 1 : ground state, convergence parameters 1
                # idx + 2 : excited state, convergence parameters 0
                # idx + 3 : excited state, convergence parameters 1

                for kk in range(nc):
                    Output = Outputs[idx + kk]
                    eOutput = Outputs[idx + kk + 2]

                    bond_entropy[ii, jj, kk] = Output['BondEntropy'][Llist[ii] // 2]
                    err_bentropy[ii, jj, kk] = error_entropy(Output, eOutput)
                    converged[ii, jj, kk] = int(Output["converged"] == "T")
                    variance[ii, jj, kk] = Output["variance"]
                    runtimes[ii, jj, kk] = mps.get_runtime(Output)

                out = Outputs[idx]['Output_Directory']
                key = out + Outputs[idx]['job_ID'] + Outputs[idx]['unique_ID']
                thishash = hdic[key]

                filesize[ii, jj] = os.path.getsize(out + thishash + '_002.bin') / 1024.**2
                bonddim2[ii, jj] = Outputs[idx + 1]['bond_dimension']

                idx += 4

        np.save(base + "01_Ising_BondEntropy.npy", bond_entropy)
        np.save(base + "01_Ising_BondEntropyError.npy", err_bentropy)
        np.save(base + "01_Ising_converged.npy", converged)
        np.save(base + "01_Ising_variance.npy", variance)
        np.save(base + "01_Ising_runtimes.npy", runtimes)
        np.save(base + "01_Ising_filesize.npy", filesize)
        np.save(base + "01_Ising_bonddim2.npy", bonddim2)

    # Use tex fonts throughout
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif', size=22)
        
    # Surface plot for bond entropy
    # -----------------------------

    # specify which convergence parameter
    ncp = 1
    surface_plot_bond_entropy(np.array(Llist), glist, bond_entropy[:, :, ncp])

    # Set upper and lower bound for plotting manually
    err_bentropy[np.isnan(err_bentropy)] = 1.0
    err_bentropy[err_bentropy < 1e-7] = 1e-7
    err_bentropy[err_bentropy > 1.0] = 1.0
    #surface_errplot_bond_entropy(np.array(Llist), glist, err_bentropy[:, :, ncp])

    # Plot scaling resources
    # ----------------------

    plot_scaling_filesize(np.array(Llist), filesize[:, 25], bonddim2[:, 25])
    plot_scaling_runtimes(np.array(Llist), runtimes[:, 25, 0], bonddim2[:, 25])

    # Finite size scaling for bond entropy (exclude very small systems)
    # ------------------------------------

    # Find the maximum for each systems size
    gc = np.zeros((nl), dtype=float)

    for ii in range(nl):
        pos = np.argmax(bond_entropy[ii, :, ncp])
        gc[ii] = glist[pos]

    p0 = [1.0, 1.0]
    [gci, nu], covar = curve_fit(fit_func, Llist[:20], gc[:20], p0=p0)

    fig = plt.figure()
    ax = fig.add_subplot(111)
    ax.plot(Llist[:20], gc[:20], 'go-', label=r'$g_c(L)$')
    ax.plot(Llist[:20], [gci] * len(gc[:20]), 'b-', label=r'$g_c = %3.4f$ (FSS)'%(gci))
    ax.plot(Llist[:20], [gci - covar[0,0]] * len(gc[:20]), 'b--')
    ax.plot(Llist[:20], [gci + covar[0,0]] * len(gc[:20]), 'b--')
    ax.set_xlabel(r'\textbf{System size} $L$')
    ax.set_ylabel(r'\textbf{Critical field} $g_c$')
    ax.set_xscale('log')

    plt.legend(loc='lower right')
    plt.savefig("01_Ising_FSS.pdf")

    return


def fit_func(ll, gc, nu):
    """
    Fitting functions for the finite size scaling.

    **Arguments**

    ll : int
        System size.

    gc : float
        Value for the critical point to be fitted.

    nu : float
        Value of the critical exponent to be fitted.
    """
    return gc - ll**(-1 / nu)


def error_entropy(Out0, Out1):
    """
    Calculate the error of the bond entropy of the ground state with the
    results of the ground state and first excited state.

    **Arguments**

    Out0 : dictionary
        containing the results of the ground state as dictionary.

    Out1 : dictionary
        containing the results of the first excited state as dictionary.
    """
    gap = Out1['energy'] - Out0['energy']
    coeff = np.sqrt(2 * Out0['variance']) / gap
    dim = Out0['L'] // 2

    if(coeff > 1 / np.exp(1)): return np.nan

    return coeff * (dim * np.log(2) - np.log(coeff))


def surface_plot_bond_entropy(xgrid, ygrid, data):
    """
    A general 3d plot used to plot the bond entropy.

    **Arguments**

    xgrid : numpy array (1D)
        Contains the data points for the first axis.
        Log10 is applied to this axis.

    ygrid : numpy array (1D)
        Contains the data points for the second axis.

    data : numpy 2d array
        Contains the values of the z-axis.
    """
    # Meshgrid (logrithmic over system size)
    xm, ym = np.meshgrid(np.log10(xgrid), ygrid)

    fig = plt.figure()
    ax = fig.add_subplot(111, projection='3d')
    surf = ax.plot_surface(xm, ym, np.transpose(data),
                           rstride=1, cstride=1,
                           cmap=cm.jet,
                           linewidth=0, antialiased=False)

    ax.set_xlabel(r'\textbf{Size} $\log_{10}(L)$', labelpad=20.0)
    ax.set_ylabel(r'\textbf{External field} $g$', labelpad=15.0)
    ax.set_zlabel(r'\textbf{Bond entropy} $S$', labelpad=10.0)
    ax.view_init(elev=35, azim=-160)

    cbar = plt.colorbar(surf, shrink=0.8)
    cbar.set_label(r'\textbf{Bond entropy} $S$')

    plt.tight_layout(pad=1.5)
    plt.savefig('01_Ising_BondEntropy.pdf')

    return


def surface_errplot_bond_entropy(xgrid, ygrid, data):
    """
    A general 3d plot used to plot the error of the bond entropy.

    **Arguments**

    xgrid : numpy array (1D)
        Contains the data points for the first axis.
        Log10 is applied to this axis.

    ygrid : numpy array (1D)
        Contains the data points for the second axis.

    data : numpy 2d array
        Contains the values of the z-axis. Log10 is applied
        to these values.
    """
    # Meshgrid (logrithmic over system size)
    xm, ym = np.meshgrid(np.log10(xgrid), ygrid)

    fig = plt.figure()
    ax = fig.add_subplot(111, projection='3d')
    surf = ax.plot_surface(xm, ym, np.transpose(np.log10(data)),
                           rstride=1, cstride=1,
                           cmap=cm.jet,
                           linewidth=0, antialiased=False)

    ax.set_xlabel(r'\textbf{System size} $\log_{10}(L)$', labelpad=20.0)
    ax.set_ylabel(r'\textbf{External field} $g$', labelpad=15.0)
    ax.set_zlabel(r'\textbf{Error bound bond entropy} $\log_{10}(\epsilon_{S})$', labelpad=10.0)

    cbar = plt.colorbar(surf)
    cbar.set_label(r'\textbf{Error bound bond entropy} $\log_{10}(\epsilon_{S})$')

    plt.savefig("01_Ising_ErrBondEntropy.pdf", bbobx_inches="tight")

    return


def plot_scaling_filesize(Ls, filesize, bonddims):
    """
    Plot the filesize of a ground state as a function of the
    system size.

    **Arguments**

    Ls : list
        Contains the list of different system sizes.

    filesize : list
        Contains the corresponding filesize at each
        system size.

    bonddims : list
        Contains the information about the maximal
        bond dimension used for a simulation.
    """

    fig = plt.figure()
    ax = fig.add_subplot(111)
    ax.plot(Ls, filesize, 'bo-')
    for elem in ax.get_yticklabels():
        elem.set_color('b')

    axo = ax.twinx()
    axo.plot(Ls, bonddims, 'ro--')
    for elem in axo.get_yticklabels():
        elem.set_color('r')
    axo.set_ylim([0, 82])

    ax.set_xlabel(r'\textbf{System size} $L$')
    ax.tick_params(direction='out', pad=2)

    ax.set_ylabel(r'\textbf{File size} $S_{\mathrm{MB}}$', color='b')
    axo.set_ylabel(r'\textbf{Bond dimension} $\chi$', color='r')

    plt.tight_layout(pad=0.2)
    plt.savefig('C2_ScalingFile.pdf')

    return


def plot_scaling_runtimes(Ls, runtimes, bonddims):
    """
    Plot the runtimes as a function of the system size.

    **Arguments**

    Ls : list
        Contains the list of different system sizes.

    runtimes : list
        Contains the corresponding runtimes at each
        system size.

    bonddims : list
        Contains the information about the maximal
        bond dimension used for a simulation.
    """
    fig = plt.figure()
    ax = fig.add_subplot(111)
    ax.plot(Ls, runtimes, 'bo-')
    for elem in ax.get_yticklabels():
        elem.set_color('b')

    axo = ax.twinx()
    axo.plot(Ls, bonddims, 'ro--')
    for elem in axo.get_yticklabels():
        elem.set_color('r')
    axo.set_ylim([0, 82])

    ax.set_xlabel(r'\textbf{System size} $L$')
    ax.tick_params(direction='out', pad=2)

    ax.set_ylabel(r'\textbf{CPU time} $T_{\mathrm{CPU}} / \mathrm{s}$', color='b')
    axo.set_ylabel(r'\textbf{Bond dimension} $\chi$', color='r')

    plt.tight_layout(pad=0.2)
    plt.savefig('C2_ScalingTime.pdf')

    return


def read_hashes(param):
    """
    Return mapping from names to hash to read file size.

    **Arguments**

    param : dict
        example dictionary to get name of output folder etc.
    """
    out = param['Output_Directory']
    jobid = param['job_ID']

    fh = open(out + jobid + '_static_mapping.dat', 'r')
    dic = {}

    for line in fh:
        key, val = line.replace('\n', '').split()
        dic[key] = val

    return dic


if(__name__ == "__main__"):
    args = {"PostProcess" : "F"}

    for elem in sys.argv[1:]:
        try:
            key, val = elem.replace("--", "").split("=")
            args[key] = val
        except:
            pass

    args["PostProcess"] = ((args["PostProcess"] == "T") or 
                           (args["PostProcess"] == "True"))
    main(args["PostProcess"])


==> code/02_LRIsing.py <==
import MPSPyLib as mps
import numpy as np
import sys
import os
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d.axes3d import Axes3D
from matplotlib import cm
from copy import deepcopy


def main(PostProcess):
    """
    Main method running simulation to find excited
    states for the long range quantum Ising model.
    Either running simulations with MPI or doing
    evaluation on a single core. It produces the
    following plot, but does not contain the
    plots for the error analysis agains the
    simulations with Z2 symmetry.

    1) Energy gap for the long-range Ising model, see
       Figure 8(a).

    **Arguments**

    PostProcess : Boolean (here)
        When PostProcess is ``True``, then data for
        the level is evaluated. Otherwise simulation
        is executed (with MPI). In order to pass
        arguments on the command line use ``T`` for
        ``True`` and ``F`` for ``False``.
    """
    # overall energy
    J = 1.0

    # Length of the systems / number of excited states
    ll = 128
    nl = 1
    ne = 4 

    # Grid external field, interaction strength/decay
    ng = 25
    glist = np.linspace(0.7, 1.7, ng)

    nalpha = 25
    alphalist = np.linspace(2.0, 4.0, nalpha)

    # Build operators (start with spin operators,
    # get sigma_{x,z})
    # ---------------

    Operators = mps.BuildSpinOperators(spin=0.5)
    Operators['sx'] = Operators['splus'] \
                      + Operators['sminus']
    Operators['sz'] *= 2

    # Define Observables
    # ------------------

    myObservables = mps.Observables(Operators)

    # Site terms
    myObservables.AddObservable('site', 'sz', 'z')

    # correlation functions
    myObservables.AddObservable('corr', ['sz', 'sz'],
                                'zz')
    myObservables.SpecifyCorrelationRange(1000)

    # Specify convergence parameters
    # ------------------------------

    nc = 2
    conv = mps.MPSConvParam(max_bond_dimension=40,
                            variance_tol=1e-10,
                            local_tol=1e-10,
                            max_num_sweeps=4)
    modparam = ['max_bond_dimension', 'max_num_sweeps']
    conv.AddModifiedConvergenceParameters(0, modparam,
                                          [80, 4])

    # Create list of simulations and Hamitlonians
    # -------------------------------------------

    params = []
    Hlist = []

    for jj in range(nalpha):
        alpha = alphalist[jj]

        # Define the Hamitlonian
        # ----------------------

        H = mps.MPO(Operators, PostProcess=PostProcess)
        invalpha = lambda x: 1/(x**alpha)
        H.AddMPOTerm('InfiniteFunction', ['sz','sz'],
                     hparam='J', weight=-1.0,
                     func=invalpha, L=ll, tol=1e-10)
        H.AddMPOTerm('site', 'sx', hparam='g',
                     weight=-1.0)

        for gg in glist:

            Hlist.append(deepcopy(H))

            params.append({
                    'simtype' : 'Finite',
                    # Filenames and directories
                    'job_ID' : 'sim_02_lrising_L%04d'%ll,
                    'unique_ID' : '_alpha%3.6F'%alpha \
                                  + '_g%3.6F'%gg,
                                                  
                    'Write_Directory' : 'TMP_02_LRISING/',
                    'Output_Directory' : 'OUTPUTS_02_LRISING/',
                    # System size and Hamiltonian
                    # parameters
                    'L' : ll,
                    'J' : J,
                    'g' : gg,
                    'alpha' : alpha,
                    # Other parameters
                    'MPSConvergenceParameters' : conv,
                    'MPSObservables' : myObservables,
                    # eMPS
                    'n_excited_states' : ne,
                    'eMPSConvergenceParameters' : conv,
                    'eMPSObservables' : myObservables
                })

    if(not PostProcess):
        # Generate sbatch script for CSM cluster
        # --------------------------------------

        hpcdic = {'queueing' : 'slurm',
                  'partition' : 'lcarr',
                  'time' : '143:59:59',
                  'nodes' : ['084', '085', '086'],
                  'ThisFileName' : '02_LRIsing.py',
                  'mpi' : 'srun'},

        MainFiles = mps.WriteMPSParallelFiles(
            params, Operators, Hlist, hpcdic
            PostProcess=PostProcess)

        return

    # Evaluation of the simulations
    # =============================

    base = 'OUTPUTS_02_LRISING/'

    if(os.path.isfile(base + "02_LRIsing_Energies.npy")):
        energies = np.load(base + "02_LRIsing_Energies.npy")
    else:
        MainFiles = mps.WriteFiles(params, Operators, Hlist,
                                   PostProcess=True)
        Outputs = mps.ReadStaticObservables(params)

        # Create array for values of bond entropy
        energies = np.zeros((nl, ng, nalpha, ne + 1, nc), dtype=float)

        def unravel_idx(nl, ng, nalpha, ne, nc):
            idx = -1
            for ii in range(nl):
                for jj in range(ng):
                    for kk in range(nalpha):
                        for ee in range(ne + 1):
                            for cc in range(nc):
                                idx += 1
                                yield idx, ii, jj, \
                                      kk, ee, cc

        for idx, ii, jj, kk, ee, cc in unravel_idx(nl, ng, nalpha, ne, nc):
            Output = Outputs[idx]
            if(cc == 0):
                print(Output['energy'], ee,
                      Output['state'],
                      Output['convergence_parameter'])
            energies[ii, jj, kk, ee, cc] = Output['energy']

        np.save(base + "02_LRIsing_Energies.npy", energies)

    # Sort energies if flag
    sort = True
    if(sort):
        for ii in range(nl):
            for jj in range(ng):
                for kk in range(nalpha):
                    for cc in range(nc):
                        idx = energies[ii, jj, kk, :, cc].argsort()
                        energies[ii, jj, kk, :, cc] = energies[ii, jj, kk, idx, cc]

    # Specify plotted convergence parameters
    pnc = nc - 1

    diff01 = energies[0, :, :, 1, pnc] - energies[0, :, :, 0, pnc]
    diff02 = energies[0, :, :, 2, pnc] - energies[0, :, :, 0, pnc]
    diff12 = energies[0, :, :, 2, pnc] - energies[0, :, :, 1, pnc]

    # Surface plot for bond entropy
    # -----------------------------

    # Meshgrid (logrithmic over system size)
    xm, ym = np.meshgrid(glist, alphalist)

    # Use tex fonts
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif', size=22)

    plot_gaps_surface(xm, ym, diff01, diff02)

    return


def plot_gaps_surface(xm, ym, diff01, diff02):
    fig = plt.figure()
    ax = fig.add_subplot(111, projection='3d')

    vmin = min(np.min(diff01), np.min(diff02))
    vmax = max(np.max(diff01), np.max(diff02))

    surf01 = ax.plot_surface(xm, ym, np.transpose(diff01),
                             rstride=1, cstride=1, vmin=vmin, vmax=vmax,
                             cmap=cm.jet,#coolwarm,
                             linewidth=0, antialiased=False)
    surf02 = ax.plot_surface(xm, ym, np.transpose(diff02),
                             rstride=1, cstride=1, vmin=vmin, vmax=vmax,
                             cmap=cm.jet,#coolwarm,
                             linewidth=0, antialiased=False)

    ax.set_xlabel(r'\textbf{External field} $g$', labelpad=15.0)
    ax.set_ylabel(r'\textbf{Power law decay} $\alpha$', labelpad=15.0)
    ax.set_zlabel(r'\textbf{Energy gap} $\Delta E$', labelpad=10.0)

    cbar = plt.colorbar(surf01, shrink=0.8, pad=0.07)

    plt.tight_layout(pad=2.5)
    plt.savefig('02_LRIsing_Gaps.pdf')

    return


if(__name__ == "__main__"):
    args = {"PostProcess" : "F"}

    for elem in sys.argv[1:]:
        try:
            key, val = elem.replace("--", "").split("=")
            args[key] = val
        except:
            pass

    args["PostProcess"] = ((args["PostProcess"] == "T") or 
                           (args["PostProcess"] == "True"))
    main(args["PostProcess"])


==> code/05_RotSaddle.py <==
import MPSPyLib as mps
import numpy as np
import sys
import os.path
import matplotlib.pyplot as plt
from matplotlib import cm


def main(PostProcess):
    """
    Main method to simulate the Bose-Hubbard model in
    a rotating saddle point potential. The script
    reproduces Figure 11(b).

    **Arguments**

    PostProcess : Boolean (here)
        When PostProcess is ``True``, then data for
        the level is evaluated. Otherwise simulation
        is executed (with MPI). In order to pass
        arguments on the command line use ``T`` for
        ``True`` and ``F`` for ``False``.
    """
    # Build operators
    # ---------------

    Operators = mps.BuildBoseOperators(6)
    Operators['interaction'] = \
        0.5 * (np.dot(Operators['nbtotal'],
                      Operators['nbtotal'])
               - Operators['nbtotal'])

    # Define Hamiltonian / system settings
    # ------------------------------------

    # system size and filling
    L = 30
    fill = 20

    H = mps.MPO(Operators)
    H.AddMPOTerm('bond', ['bdagger', 'b'],
                 hparam='t', weight=-1.0)
    H.AddMPOTerm('site', 'interaction',
                 hparam='U', weight=1.0)
    H.AddMPOTerm('site', 'nbtotal',
                 hparam='Vt', weight=1.0)

    # accelaration of rotating potential
    # (t=100 39.8 rotations, t=101: 40.6 rotations)
    alpha = 0.05

    # and scaling prefactor c * (x**2 - y**2)
    c = 0.01

    # overall energy scale
    U = 1.0

    # choose different tunneling strengths
    nt = 11
    ts = np.linspace(0.0, 0.5, nt)

    # Define observables
    # ------------------

    myObs = mps.Observables(Operators)
    myObs.AddObservable('site', 'nbtotal', 'n')
    myObs.AddObservable('corr', ['b', 'bdagger'],
                        'spdm')

    # Specify convergence parameters
    # ------------------------------

    conv = mps.MPSConvParam(max_bond_dimension=60)

    # Define quench function
    def Vt(t, c=c, alpha=alpha, L=L):
        # Grid with particles symmetric around 0
        # at unit distance
        grid = np.linspace(-L / 2 + 0.5,
                           L / 2 - 0.5, L)

        phit = np.pi / 4 + 0.5 * alpha * t**2

        return c * ((grid * np.cos(phit))**2
                    - (grid * np.sin(phit))**2)

    tconv = mps.TEBDConvParam(max_bond_dimension=60)
    Quench = mps.QuenchList(H)
    Quench.AddQuench(['Vt'], 100.0, 0.01, [Vt],
                     stepsforoutput=10,
                     ConvergenceParameters=tconv)

    params = []
    for ii in range(nt):
        # Get tunneling parameters
        tt = ts[ii]

        params.append({
            'simtype' : 'Finite',
            # Directories
            'job_ID' : 'BoseHubbard_RotSaddle',
            'unique_ID' : '_tau%3.6f'%(tt),
            'Write_Directory' : 'TMP_03_Hubbard/',
            'Output_Directory' : 'OUTPUTS_03_Hubbard/',
            # System parameters
            'L' : L,
            'U' : U,
            't' : tt,
            'Vt' : np.zeros((L)),
            'MPSConvergenceParameters' : conv,
            'Abelian_generators' : ['nbtotal'],
            'Abelian_quantum_numbers' : [fill],
            'MPSObservables' : myObs,
            'Quenches' : Quench,
            'DynamicsObservables' : myObs,
            # Other settings
            'logfile' : True
        })

    if(not PostProcess):
        # Run simulations
        # ---------------

        hpcdic = {'queueing' : 'slurm',
                  'partition' : 'lcarr',
                  'time' : '143:59:59',
                  'nodes' : ['026', '027'],
                  'ThisFileName' : '05_RotSaddle.py',
                  'mpi' : 'srun'}

        MainFiles = mps.WriteMPSParallelFiles(
            params, Operators, H, hpcdic,
            PostProcess=PostProcess)

        return

    # Post Process
    # ------------

    # Number of measurements in time evolution
    nm = 1000

    if(os.path.isfile("OUTPUTS_03_Hubbard/nstdxt.npy")):
        # Data has been saved in a previous post-processing
        nstdxt = np.load("OUTPUTS_03_Hubbard/nstdxt.npy")
    else:
        # Read data from Fortran output
        MainFiles = mps.WriteFiles(params, Operators, H,
                                   PostProcess=PostProcess)
        Outputs = mps.ReadDynamicObservables(params)

        # Array to save standard deviation on particle number over space for each t
        nstdx = np.zeros((nt, nm))

        for ii in range(nt):
            for tt in range(nm):
                nstdx[ii, tt] = np.std(Outputs[ii][tt]['n'])

        # Get a std deviation in time for 50 subsequent measurements
        nstdxt = np.zeros((nt, nm - 50))

        for ii in range(nt):
            for jj in range(50, nm):
                nstdxt[ii, jj - 50] = np.std(nstdx[ii, jj - 50:jj])

        np.save("OUTPUTS_03_Hubbard/nstdxt.npy", nstdxt)

    # Plotting
    # --------

    plt.rc('text', usetex=True)
    plt.rc('font', family='serif', size=22)

    color = cm.rainbow(np.linspace(0, 1, ts.shape[0]))
    mi = np.min(np.array(ts))
    ma = np.max(np.array(ts))
    clabel = r'\textbf{Tunneling} $J$'
    cticks = np.linspace(mi, ma, 6)
    cbarinfo = plt.contourf([[0, 0], [0, 0]],
                            np.linspace(mi, ma, 101), cmap=cm.rainbow)
    plt.clf()

    fig = plt.figure()
    ax = fig.add_subplot(111)

    for ii in range(nt):
        ax.plot(np.linspace(0.5, 100.0, nm - 50), nstdxt[ii], c=color[ii])

    cbar = plt.colorbar(cbarinfo)
    cbar.set_ticks(cticks)
    cbar.set_label(clabel)

    ax.set_xlabel(r'\textbf{Time} $t$')
    ax.set_ylabel(r'\textbf{Standard deviation} $\sigma_{t}$')

    plt.tight_layout(pad=0.2)
    plt.savefig('05_RotSaddle_std_txn.pdf')

    return


if(__name__ == "__main__"):
    args = {"PostProcess" : "F"}

    for elem in sys.argv[1:]:
        try:
            key, val = elem.replace("--", "").split("=")
            args[key] = val
        except:
            pass

    args["PostProcess"] = ((args["PostProcess"] == "T") or 
                           (args["PostProcess"] == "True"))
    main(args["PostProcess"])


==> code/O1_Ising.py <==
import MPSPyLib as mps
import numpy as np
import sys
import os
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d.axes3d import Axes3D
from matplotlib import cm
from scipy.optimize import curve_fit
from copy import deepcopy


def main(PostProcess):
    """
    Main method running simulation to find finite size scaling. Either running
    simulations with MPI or doing evaluation on a single core.

    **Arguments**

    PostProcess : Boolean (here)
        When PostProcess is ``True``, then data for the level is evaluated.
        Otherwise simulation is executed (with MPI). In order to pass arguments
        on the command line use ``T`` for ``True`` and ``F`` for ``False``.
    """
    # Build operators (start with spin operators, get sigma_{x,z})
    # ---------------

    Operators = mps.BuildSpinOperators(spin=0.5)
    Operators['sx'] = Operators['splus'] + Operators['sminus']
    Operators['sz'] *= 2

    # Define Hamiltonian / system settings
    # ------------------------------------

    H = mps.MPO(Operators)
    H.AddMPOTerm('bond', ['sz','sz'], hparam='J', weight=-1.0)
    H.AddMPOTerm('site', 'sx', hparam='h', weight=-1.0)

    # overall energy
    J = 1.0

    # Choose length of the systems for equal spacing in log-plot
    # (reverse order to submit long simulations first)
    nl = 30
    Llist = list(map(int, 10**(np.linspace(0.65, 3.30103, nl))))[::-1]

    # Grid of the external field 
    nh = 51
    hlist = np.linspace(0.5, 1.5, nh)    

    # Define Observables
    # ------------------

    # Initialize instance of observable class and add local observable
    myObservables = mps.Observables(Operators)
    myObservables.AddObservable('site', 'sz', 'z')

    # add correlation functions
    myObservables.AddObservable('corr', ['sz','sz'], 'zz')

    # Specify convergence parameters
    # ------------------------------

    nc = 2
    conv = mps.MPSConvParam(max_bond_dimension=40,
                            variance_tol=1e-10,
                            local_tol=1e-10,
                            max_num_sweeps=4)
    #conv.AddModifiedConvergenceParameters(0, ['max_bond_dimension', 'max_num_sweeps'], [60, 4])
    conv.AddModifiedConvergenceParameters(0, ['max_bond_dimension', 'max_num_sweeps'], [80, 4])
    #conv.AddModifiedConvergenceParameters(0, ['max_bond_dimension', 'max_num_sweeps'], [100, 10])

    # Create list of simulations
    # --------------------------

    params = []

    for jj in range(nl):
        ll = Llist[jj]

        for hh in hlist:

            params.append({
                    'simtype'                   : 'Finite',
                    # Filenames and directories
                    'job_ID'                    : 'sim_01_ising_',
                    'unique_ID'                 : '_L%04d'%ll + '_h%3.6F'%hh,
                    'Write_Directory'           : 'TMP_01_ISING/',
                    'Output_Directory'          : 'OUTPUTS_01_ISING/',
                    # System size and Hamiltonian parameters
                    'L'                         : ll,
                    'J'                         : J,
                    'h'                         : hh,
                    # Other parameters
                    'MPSConvergenceParameters' : conv,
                    'MPSObservables'            : myObservables,
                    # For error calculation (gap)
                    'n_excited_states'          : 1,
                    'eMPSConvergenceParameters' : conv,
                    'logfile'                   : True
                })

    if(not PostProcess):
        # Run simulations
        # ---------------

        MainFiles = mps.WriteMPSParallelFiles(params, Operators, H,
                                              {'queueing' : 'slurm',
                                               'partition' : 'lcarr',
                                               'time' : '143:59:59',
                                               'nodes' : ['062', '063', '064'],
                                               'ThisFileName' : '01_Ising.py',
                                               'mpi' : 'mpirun'},
                                              PostProcess=PostProcess)

        #MainFiles = mps.WriteFiles_mpi(params, Operators, H,
        #                                PostProcess=False)
        #mps.runMPS_mpi(MainFiles)
        return

    # Evaluation of the simulations
    # =============================


    if(os.path.isfile("OUTPUTS_01_ISING/01_Ising_BondEntropy.npy")):
        bond_entropy = np.load("OUTPUTS_01_ISING/01_Ising_BondEntropy.npy")
        err_bentropy = np.load("OUTPUTS_01_ISING/01_Ising_BondEntropyError.npy")
        converged = np.load("OUTPUTS_01_ISING/01_Ising_converged.npy")
        variance = np.load("OUTPUTS_01_ISING/01_Ising_variance.npy")
    else:
        MainFiles = mps.WriteFiles(params, Operators, H,
                                   PostProcess=True)
        Outputs = mps.ReadStaticObservables(params)

        # Create array for values of bond entropy
        bond_entropy = np.zeros((nl, nh, nc), dtype=float)
        err_bentropy = np.zeros((nl, nh, nc), dtype=float)
        converged = np.zeros((nl, nh, nc))
        variance = np.zeros((nl, nh, nc))

        # index for Outputs-list
        idx = 0

        # Looping over the results
        for ii in range(nl):
            for jj in range(nh):
                # idx     : ground state, convergence parameters 0
                # idx + 1 : ground state, convergence parameters 1
                # idx + 2 : excited state, convergence parameters 0
                # idx + 3 : excited state, convergence parameters 1

                for kk in range(nc):
                    Output = Outputs[idx + kk]
                    eOutput = Outputs[idx + kk + 2]

                    if(Output is None):
                        print("failed simulation", Llist[ii], hlist[jj])
                        bond_entropy[ii, jj, kk] = 1e-14
                        err_bentropy[ii, jj, kk] = 0.0
                        converged[ii, jj, kk] = -1.0
                        variance[ii, jj, kk] = 1.0
                    else:
                        try:
                            bond_entropy[ii, jj, kk] = Output["BondEntropy"][Llist[ii] // 2]
                        except:
                            print('edxs', idx, idx + nc, idx + nc + 2)
                            print(Output['state'], Output['convergence_parameter'], ii, jj, kk)
                            raise
                        err_bentropy[ii, jj, kk] = error_entropy(Output, eOutput)
                        converged[ii, jj, kk] = int(Output["converged"] == "T")
                        variance[ii, jj, kk] = Output["variance"]

                idx += 4

        np.save("OUTPUTS_01_ISING/01_Ising_BondEntropy.npy", bond_entropy)
        np.save("OUTPUTS_01_ISING/01_Ising_BondEntropyError.npy", err_bentropy)
        np.save("OUTPUTS_01_ISING/01_Ising_converged.npy", converged)
        np.save("OUTPUTS_01_ISING/01_Ising_variance.npy", variance)

    # Transfer for iMPS plot
    if(not os.path.isfile("OUTPUTS_01_ISING/01_transfer_04.npy")):
        np.save("OUTPUTS_01_ISING/01_transfer_04.npy",
                np.array([hlist, bond_entropy[0, :, 0], bond_entropy[0, :, 1]]))

    #return

    # Surface plot for bond entropy
    # -----------------------------

    # specify which convergence parameter
    ncp = 1

    # Meshgrid (logrithmic over system size)
    xm, ym = np.meshgrid(np.log10(np.array(Llist)), hlist)

    # Use tex fonts
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif', size=22)

    fig = plt.figure()
    ax = fig.add_subplot(111, projection='3d')
    surf = ax.plot_surface(xm, ym, np.transpose(bond_entropy[:, :, ncp]),
                           rstride=1, cstride=1,
                           cmap=cm.summer,
                           linewidth=0, antialiased=False)

    ax.set_xlabel(r'\textbf{System size} $\log_{10}(L)$')
    ax.set_ylabel(r'\textbf{External field} $h$')
    ax.set_zlabel(r'\textbf{Bond entropy} $S$')

    #ax.xaxis.set_ticks([0.65, 1.5, 2.4, 3.3])
    #ax.yaxis.set_ticks([0.5, 1.0, 1.5])
    #ax.zaxis.set_ticks([0.65, 1.5, 2.4, 3.3])

    plt.show()
    plt.savefig("01_Ising_BondEntropy.pdf", bbobx_inches="tight")

    # Modify data for plotting
    err_bentropy[np.isnan(err_bentropy)] = 1.0
    err_bentropy[err_bentropy < 1e-7] = 1e-7
    err_bentropy[err_bentropy > 1.0] = 1.0

    fig = plt.figure()
    ax = fig.add_subplot(111, projection='3d')
    surf = ax.plot_surface(xm, ym, np.transpose(np.log10(err_bentropy[:, :, ncp])),
                           rstride=1, cstride=1,
                           cmap=cm.jet,#summer,
                           linewidth=0, antialiased=False)

    ax.set_xlabel(r'\textbf{System size} $\log_{10}(L)$')
    ax.set_ylabel(r'\textbf{External field} $h$')
    ax.set_zlabel(r'\textbf{Bond entropy} $S$')

    #ax.xaxis.set_ticks([0.65, 1.5, 2.4, 3.3])
    #ax.yaxis.set_ticks([0.5, 1.0, 1.5])
    #ax.zaxis.set_ticks([0.65, 1.5, 2.4, 3.3])

    fig.colorbar(surf)
    plt.show()
    #plt.savefig("01_Ising_BondEntropy.pdf", bbobx_inches="tight")
    #plt.clf()

    # Finite size scaling for bond entropy (exclude very small systems)
    # ------------------------------------

    # Find the maximum for each systems size
    hc = np.zeros((nl), dtype=float)

    for ii in range(nl):
        pos = np.argmax(bond_entropy[ii, :, ncp])
        #print("max", bond_entropy[ii, :], bond_entropy[ii, pos], pos)
        hc[ii] = hlist[pos]

    print('hc(L)', hc)
    p0 = [1.0, 1.0]
    [hci, nu], covar = curve_fit(fit_func, Llist[:20], hc[:20], p0=p0)

    fig = plt.figure()
    ax = fig.add_subplot(111)
    ax.plot(Llist[:20], hc[:20], 'go-', label=r'$h_c(L)$')
    print(hc[:20])
    print(hci)
    ax.plot(Llist[:20], [hci] * len(hc[:20]), 'b-', label=r'$h_c$ via FSS')
    ax.set_xlabel(r'\textbf{System size} $L$')
    ax.set_ylabel(r'\textbf{Critical field} $h_c$')
    ax.set_xscale('log')

    plt.savefig("01_Ising_FSS.pdf")
    plt.clf()

    return


def fit_func(ll, hc, nu):
    return hc - ll**(-1 / nu)


def error_entropy(Out0, Out1):
    """
    Calculate the error of the bond entropy of the ground state with the
    results of the ground state and first excited state.

    **Arguments**

    Out0 : dictionary
        containing the results of the ground state as dictionary.

    Out1 : dictionary
        containing the results of the first excited state as dictionary.
    """
    gap = Out1['energy'] - Out0['energy']
    coeff = np.sqrt(2 * Out0['variance']) / gap
    dim = Out0['L'] // 2

    if(coeff > 1 / np.exp(1)): return np.nan

    return coeff * (dim * np.log(2) - np.log(coeff))
    

if(__name__ == "__main__"):
    args = {"PostProcess" : "F"}

    for elem in sys.argv[1:]:
        try:
            key, val = elem.replace("--", "").split("=")
            args[key] = val
        except:
            pass

    args["PostProcess"] = ((args["PostProcess"] == "T") or 
                           (args["PostProcess"] == "True"))
    main(args["PostProcess"])


==> code/O2_LRIsing.py <==
import MPSPyLib as mps
import numpy as np
import sys
import os
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d.axes3d import Axes3D
from matplotlib import cm
from scipy.optimize import curve_fit
from copy import deepcopy


def main(PostProcess):
    """
    Main method running simulation to find excited states for the long range
    quantum Ising model. Either running simulations with MPI or doing evaluation
    on a single core.

    **Arguments**

    PostProcess : Boolean (here)
        When PostProcess is ``True``, then data for the level is evaluated.
        Otherwise simulation is executed (with MPI). In order to pass arguments
        on the command line use ``T`` for ``True`` and ``F`` for ``False``.
    """
    # base file name
    base = "OUTPUTS_02_ISING/sim_02_ising_"

    # overall energy
    J = 1.0

    # Choose length of the systems / number of excited states
    ll = 128
    nl = 1
    ne = 4 

    # Grid of the external field / interaction strength or decay
    nh = 25
    hlist = np.linspace(0.2, 1.2, nh)

    nalpha = 25
    alphalist = np.linspace(1.0, 4.0, nalpha)

    # Build operators (start with spin operators, get sigma_{x,z})
    # ---------------

    Operators = mps.BuildSpinOperators(spin=0.5)
    Operators['sx'] = Operators['splus'] + Operators['sminus']
    Operators['sz'] *= 2

    # Define Observables
    # ------------------

    myObservables = mps.Observables(Operators)

    # Site terms
    myObservables.AddObservable('site', 'sz', 'z')

    # correlation functions
    myObservables.AddObservable('corr', ['sz', 'sz'], 'zz')
    myObservables.SpecifyCorrelationRange(1000)

    # Specify convergence parameters
    # ------------------------------

    nc = 2
    conv = mps.MPSConvParam(max_bond_dimension=40,
                            variance_tol=1e-10,
                            local_tol=1e-10,
                            max_num_sweeps=4)
    #conv.AddModifiedConvergenceParameters(0, ['max_bond_dimension', 'max_num_sweeps'], [60, 6])
    conv.AddModifiedConvergenceParameters(0, ['max_bond_dimension', 'max_num_sweeps'], [80, 4])
    #conv.AddModifiedConvergenceParameters(0, ['max_bond_dimension', 'max_num_sweeps'], [100, 10])

    # Create list of simulations and Hamitlonians
    # -------------------------------------------

    params = []
    Hlist = []

    for jj in range(nalpha):
        alpha = alphalist[jj]

        # Define the Hamitlonian
        # ----------------------

        H = mps.MPO(Operators, PostProcess=PostProcess)
        invalpha = lambda x: 1/(x**alpha)
        H.AddMPOTerm('InfiniteFunction', ['sz','sz'],
                     hparam='J', weight=-1.0, func=invalpha,
                     L=1000)
        H.AddMPOTerm('site', 'sx', hparam='h',
                     weight=-1.0)

        for hh in hlist:

            Hlist.append(deepcopy(H))

            params.append({
                    'simtype'                   : 'Finite',
                    # Filenames and directories
                    'job_ID'                    : 'sim_02_lrising_L%04d'%ll,
                    'unique_ID'                 : '_alpha%3.6F'%alpha + \
                                                  '_h%3.6F'%hh,
                    'Write_Directory'           : 'TMP_02_LRISING/',
                    'Output_Directory'          : 'OUTPUTS_02_LRISING/',
                    # System size and Hamiltonian parameters
                    'L'                         : ll,
                    'J'                         : J,
                    'h'                         : hh,
                    'alpha'                     : alpha,
                    # Other parameters
                    'MPSConvergenceParameters'  : conv,
                    'MPSObservables'            : myObservables,
                    # eMPS
                    'n_excited_states'          : ne,
                    'eMPSConvergenceParameters' : conv,
                    'eMPSObservables'           : myObservables
                })

    if(not PostProcess):
        # Run simulations
        # ---------------

        MainFiles = mps.WriteMPSParallelFiles(params, Operators, Hlist,
                                              {'queueing' : 'slurm',
                                               'partition' : 'lcarr',
                                               'time' : '143:59:59',
                                               'nodes' : ['084', '085', '086', '087'],
                                               'ThisFileName' : '02_LRIsing.py',
                                               'mpi' : 'mpirun'},
                                              PostProcess=PostProcess)

        #MainFiles = mps.WriteFiles_mpi(params, Operators, Hlist,
        #                               PostProcess=False)
        #mps.runMPS_mpi(MainFiles)
        return

    # Evaluation of the simulations
    # =============================

    if(os.path.isfile("OUTPUTS_02_LRISING/02_LRIsing_Energies.npy")):
        energies = np.load("OUTPUTS_02_LRISING/02_LRIsing_Energies.npy")
    else:
        MainFiles = mps.WriteFiles(params, Operators, Hlist,
                                   PostProcess=True)
        Outputs = mps.ReadStaticObservables(params)

        # Create array for values of bond entropy
        energies = np.zeros((nl, nh, nalpha, ne + 1, nc), dtype=float)

        # index for Outputs-list
        idx = 0

        # Looping over the results
        for ii in range(nl):
            for jj in range(nh):
                for kk in range(nalpha):
                    for ee in range(ne + 1):
                        for cc in range(nc):
                            Output = Outputs[idx]
                            if(cc == 0): print(Output['energy'], ee, Output['state'],
                                               Output['convergence_parameter'])
                            energies[ii, jj, kk, ee, cc] = Output['energy']

                            idx += 1

        np.save("OUTPUTS_02_LRISING/02_LRIsing_Energies.npy", energies)

    energiesz2 = np.load("OUTPUTS_02_LRISING_Z2/02_LRIsing_Energies_Z2.npy")

    if(True):
        for ii in range(nl):
            for jj in range(nh):
                for kk in range(nalpha):
                    for cc in range(nc):
                        idx = energies[ii, jj, kk, :, cc].argsort()
                        energies[ii, jj, kk, :, cc] = energies[ii, jj, kk, idx, cc]

    # Specify plotted convergence parameters
    pnc = nc - 2

    diff01 = energies[0, :, :, 1, pnc] - energies[0, :, :, 0, pnc]
    diff02 = energies[0, :, :, 2, pnc] - energies[0, :, :, 0, pnc]

    # Surface plot for bond entropy
    # -----------------------------

    # Meshgrid (logrithmic over system size)
    xm, ym = np.meshgrid(hlist, alphalist)

    # Use tex fonts
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif', size=22)

    fig = plt.figure()
    ax = fig.add_subplot(111, projection='3d')
    surf01 = ax.plot_surface(xm, ym, np.transpose(diff01),
                             rstride=1, cstride=1,
                             cmap=cm.coolwarm,
                             vmin=0.0, vmax=np.max(diff02),
                             linewidth=0, antialiased=False)
    surf02 = ax.plot_surface(xm, ym, np.transpose(diff02),
                             rstride=1, cstride=1,
                             cmap=cm.coolwarm,
                             vmin=0.0, vmax=np.max(diff02),
                             linewidth=0, antialiased=False)

    ax.set_xlabel(r'\textbf{External field} $h$', labelpad=15.0)
    ax.set_ylabel(r'\textbf{Power law decay} $\alpha$', labelpad=15.0)
    ax.set_zlabel(r'\textbf{Energy gap} $\Delta E$', labelpad=5.0)
    ax.text(-0.5, 3.0, 14.0, r'(a)')

    #delta = np.abs(energies[0, :, :, 1, pnc] - energiesz2[0, :, :, 1, pnc])
    #delta[delta == 0.0] = 1e-16
    #delta = np.log10(delta)
    #error0 = ax.plot_surface(xm, ym, np.transpose(delta),
    #                         rstride=1, cstride=1,
    #                         cmap=cm.coolwarm,
    #                         linewidth=0, antialiased=False)
    #ax.set_zlabel(r'\textbf{Error} $\log_{10}(\Delta E_{0})$', labelpad=15.0)
    #ax.text(-0.5, 3.0, -1.5, r'(b)')

    #delta = np.abs(energies[0, :, :, 0, pnc] - energiesz2[0, :, :, 0, pnc])
    #delta[delta == 0.0] = 1e-16
    #delta = np.log10(delta)
    #error1 = ax.plot_surface(xm, ym, np.transpose(delta),
    #                         rstride=1, cstride=1,
    #                         cmap=cm.coolwarm,
    #                         linewidth=0, antialiased=False)

    #delta = np.abs(energies[0, :, :, 2, pnc] - energiesz2[0, :, :, 2, pnc])
    #delta[delta == 0.0] = 1e-16
    #delta = np.log10(delta)
    #error2 = ax.plot_surface(xm, ym, np.transpose(delta),
    #                         rstride=1, cstride=1,
    #                         cmap=cm.coolwarm,
    #                         linewidth=0, antialiased=False)
    #ax.set_zlabel(r'\textbf{Error} $\log_{10}(\Delta E_{2})$', labelpad=15.0)
    #ax.text(-0.5, 3.0, 3.0, r'(c)')

    #ax.set_xlabel(r'\textbf{External field} $h$', labelpad=15.0)
    #ax.set_ylabel(r'\textbf{Power law decay} $\alpha$', labelpad=15.0)

    ##ax.xaxis.set_ticks([0.2, 0.7, 1.2])
    #ax.yaxis.set_ticks([1.0, 2.0, 3.0, 4.0])
    ##ax.zaxis.set_ticks([0.65, 1.5, 2.4, 3.3])

    plt.colorbar(surf02)
    #plt.title(r'\textbf{Convergence parameter} $' + str(pnc) + '$')
    plt.show()
    #plt.savefig("02_LRIsing_Energies.pdf", bbobx_inches="tight")
    #plt.clf()

    return


def fit_func(ll, hc, nu):
    return hc - ll**(-1 / nu)


def plotonly():
    energies = np.load("02_LRIsing_Energies.npy")

    diff01 = energies[0, :, :, 1, 0] - energies[0, :, :, 0, 0]
    diff02 = energies[0, :, :, 2, 0] - energies[0, :, :, 0, 0]

    # Surface plot for bond entropy
    # -----------------------------

    # Meshgrid (logrithmic over system size)
    hlist = np.linspace(0.2, 1.2, 25)
    alphalist = np.linspace(1.0, 4.0, 25)
    xm, ym = np.meshgrid(hlist, alphalist)

    fig = plt.figure()
    ax = fig.add_subplot(111, projection='3d')
    surf01 = ax.plot_surface(xm, ym, np.transpose(diff01),
                             rstride=1, cstride=1,
                             cmap=cm.coolwarm,
                             linewidth=0.01, antialiased=False)
    surf02 = ax.plot_surface(xm, ym, np.transpose(diff02),
                             rstride=1, cstride=1,
                             cmap=cm.summer,
                             linewidth=0.01, antialiased=False)


    ax.set_xlabel('h')
    ax.set_ylabel('alpha')
    ax.set_zlabel('Ediff')

    #ax.xaxis.set_ticks([0.2, 0.7, 1.2])
    #ax.yaxis.set_ticks([1.0, 2.0, 3.0, 4.0])
    #ax.zaxis.set_ticks([0.65, 1.5, 2.4, 3.3])

    plt.show()
    plt.savefig("02_LRIsing_Energies.png", bbobx_inches="tight")
    #plt.clf()

    return


if(__name__ == "__main__"):
    args = {"PostProcess" : "F"}

    for elem in sys.argv[1:]:
        try:
            key, val = elem.replace("--", "").split("=")
            args[key] = val
        except:
            pass

    if(args["PostProcess"] == "P"):
        plotonly()
    else:
        args["PostProcess"] = ((args["PostProcess"] == "T") or 
                               (args["PostProcess"] == "True"))
        main(args["PostProcess"])


==> code/O5_RotSaddle.py <==
import MPSPyLib as mps
import numpy as np
import sys
import os.path
import matplotlib.pyplot as plt
from matplotlib import cm


def main(PostProcess):

    # Build operators
    # ---------------

    Operators = mps.BuildBoseOperators(6)
    Operators['interaction'] = 0.5 * (np.dot(Operators['nbtotal'],
                                             Operators['nbtotal'])
                                      - Operators['nbtotal'])

    # Define Hamiltonian / system settings
    # ------------------------------------

    # system size and filling
    L = 30
    fill = 20

    H = mps.MPO(Operators)
    H.AddMPOTerm('bond', ['bdagger', 'b'], hparam='t', weight=-1.0)
    H.AddMPOTerm('site', 'interaction', hparam='U', weight=1.0)
    H.AddMPOTerm('site', 'nbtotal', hparam='Vt', weight=1.0)

    # accelaration of rotating potential
    # (t=100 39.8 rotations, t=101: 40.6 rotations)
    alpha = 0.05

    # and scaling prefactor c * (x**2 - y**2)
    c = 0.01

    # overall energy scale
    U = 1.0

    # choose different tunneling strengths
    nt = 11
    ts = np.linspace(0.0, 0.5, nt)

    # Define observables
    # ------------------

    myObs = mps.Observables(Operators)
    myObs.AddObservable('site', 'nbtotal', 'n')
    myObs.AddObservable('corr', ['b', 'bdagger'], 'spdm')

    # Specify convergence parameters
    # ------------------------------

    conv = mps.MPSConvParam(max_bond_dimension=60)

    # Define quench function
    def Vt(t, c=c, alpha=alpha, L=L):
        # Grid with particles symmetric around 0 at unit distance
        grid = np.linspace(-L / 2 + 0.5, L / 2 - 0.5, L)

        phit = np.pi / 4 + 0.5 * alpha * t**2

        return c * ((grid * np.cos(phit))**2 - (grid * np.sin(phit))**2)

    #tconv = mps.KrylovConvParam()
    tconv = mps.TEBDConvParam(max_bond_dimension=60)
    Quench = mps.QuenchList(H)
    Quench.AddQuench(['Vt'], 100.0, 0.01, [Vt], stepsforoutput=10,
                     ConvergenceParameters=tconv)

    params = []
    for ii in range(nt):
        # Get tunneling parameters
        tt = ts[ii]

        params.append({
            'simtype' : 'Finite',
            # Directories
            'job_ID' : 'BoseHubbard_RotSaddle',
            'unique_ID' : '_tau%3.6f'%(tt),
            'Write_Directory' : 'TMP_03_Hubbard/',
            'Output_Directory' : 'OUTPUTS_03_Hubbard/',
            # System parameters
            'L' : L,
            'U' : U,
            't' : tt,
            'Vt' : np.zeros((L)),
            'MPSConvergenceParameters' : conv,
            'Abelian_generators' : ['nbtotal'],
            'Abelian_quantum_numbers' : [fill],
            'MPSObservables' : myObs,
            'Quenches' : Quench,
            'DynamicsObservables' : myObs,
            # Other settings
            'logfile' : True
        })

    if(not PostProcess):
        # Run simulations
        # ---------------

        MainFiles = mps.WriteMPSParallelFiles(params, Operators, H,
                                              {'queueing' : 'slurm',
                                               'partition' : 'lcarr',
                                               'time' : '143:59:59',
                                               'nodes' : ['066', '067'],
                                               'ThisFileName' : '03_BoseHubbard_RotSaddle.py',
                                               'mpi' : 'srun'},
                                              PostProcess=PostProcess)
        return

    # Post Process
    # ------------

    # Number of measurements in time evolution
    nm = 1000

    if(os.path.isfile("OUTPUTS_03_Hubbard/nstdxt.npy")):
        nstdxt = np.load("OUTPUTS_03_Hubbard/nstdxt.npy")
    else:
        MainFiles = mps.WriteFiles(params, Operators, H,
                                   PostProcess=PostProcess)
        Outputs = mps.ReadDynamicObservables(params)

        # Array to save standard deviation on particle number over space for each t
        nstdx = np.zeros((nt, nm))

        for ii in range(nt):
            for tt in range(nm):
                nstdx[ii, tt] = np.std(Outputs[ii][tt]['n'])

        # Get a std deviation in time for 50 subsequent measurements
        nstdxt = np.zeros((nt, nm - 50))

        for ii in range(nt):
            for jj in range(50, nm):
                nstdxt[ii, jj - 50] = np.std(nstdx[ii, jj - 50:jj])

        np.save("OUTPUTS_03_Hubbard/nstdxt.npy", nstdxt)

    #return

    # Plotting
    # --------

    plt.rc('text', usetex=True)
    plt.rc('font', family='serif', size=22)

    color = cm.rainbow(np.linspace(0, 1, ts.shape[0]))
    mi = np.min(np.array(ts))
    ma = np.max(np.array(ts))
    clabel = r'\textbf{Tunneling} $t$'
    cticks = np.linspace(mi, ma, 6)
    cbarinfo = plt.contourf([[0, 0], [0, 0]],
                            np.linspace(mi, ma, 101), cmap=cm.rainbow)
    plt.clf()

    fig = plt.figure()
    ax = fig.add_subplot(111)

    for ii in range(nt):
        ax.plot(np.linspace(0.5, 100.0, nm - 50), nstdxt[ii], c=color[ii])

    cbar = plt.colorbar(cbarinfo)
    cbar.set_ticks(cticks)
    cbar.set_label(clabel)

    ax.set_xlabel(r'\textbf{Time} $t$')
    ax.set_ylabel(r'\textbf{Standard deviation} $\sigma_{t}(\sigma_{x}(n), \tau=0.5)$')
        
    plt.show()

if(__name__ == "__main__"):
    args = {"PostProcess" : "F"}

    for elem in sys.argv[1:]:
        try:
            key, val = elem.replace("--", "").split("=")
            args[key] = val
        except:
            pass

    args["PostProcess"] = ((args["PostProcess"] == "T") or 
                           (args["PostProcess"] == "True"))
    main(args["PostProcess"])

